Can the Eureqa symbolic regression program, computer algebra and numerical analysis help each other?

The Eureqa symbolic regression program has recently received extensive press praise. A representative quote is "There are very clever 'thinking machines' in existence today, such as Watson, the IBM computer that conquered Jeopardy! last year. But next to Eureqa, Watson is merely a glorified search engine." The program was designed to work with noisy experimental data. However, if the data is generated from an expression for which there exists more concise equivalent expressions, sometimes some of the Eureqa results are one or more of those more concise equivalents. If not, perhaps one or more of the returned Eureqa results might be a sufficiently accurate approximation that is more concise than the given expression. Moreover, when there is no known closed form expression, the data points can be generated by numerical methods, enabling Eureqa to find expressions that concisely fit those data points with sufficient accuracy. In contrast to typical regression software, the user does not have to explicitly or implicitly provide a specific expression or class of expressions containiing unknown constants for the software to determine. Is Eureqa useful enough in these regards to provide an additional tool for experimental mathematics, computer algebra users and numerical analysis? Yes if used carefully. Can computer algebra and numerical methods help Eureqa? Definitely.

==> MathematicaNBforStoutemyersEureqaArticle.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      8592,        269]
NotebookOptionsPosition[      8012,        245]
NotebookOutlinePosition[      8356,        260]
CellTagsIndexPosition[      8313,        257]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Here is a function that derives an integrable series for the integrand in \
Integrate",
 Cell[BoxData[
  RowBox[{"[", 
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["2", "\[Pi]"], 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "t"}], "2"], "]"}]}]}]]]}]], "Input",
  CellChangeTimes->{{3.5378054622816*^9, 3.5378054700972*^9}, {
   3.5378055156088*^9, 3.5378055331664*^9}, {3.537805570808*^9, 
   3.537805576892*^9}, {3.5378056649872*^9, 3.5378057380888*^9}, {
   3.537806504674*^9, 3.5378065167172003`*^9}, {3.5378071197047997`*^9, 
   3.537807149064*^9}, {3.5378071827911997`*^9, 3.5378072208248*^9}, {
   3.537986421481*^9, 3.5379864362698*^9}}],
 ",{t,0,x}] for -1<=x<=1:"
}], "Text",
 CellChangeTimes->{{3.5396186316702003`*^9, 3.5396187917418003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesInHalfIntegerPowersOf1MinusVarSquared", " ", "[", 
   RowBox[{
   "expression_", ",", " ", "variable_", ",", " ", "minExponent_", ",", " ", 
    "maxExponent_"}], "]"}], " ", ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", " ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"residual", " ", "=", " ", "expression"}], ",", 
      "\[IndentingNewLine]", "              ", 
      RowBox[{"answer", " ", "=", " ", "0"}], ",", "\[IndentingNewLine]", 
      "              ", "term"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Do", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"term", " ", "=", 
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{"Last", "[", 
            RowBox[{"Reduce", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{
                 RowBox[{"Series", "[", 
                  RowBox[{
                   RowBox[{"coefficient", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"variable", "^", "2"}]}], ")"}], "^", 
                    "exponent"}]}], ",", "      ", 
                   RowBox[{"{", 
                    RowBox[{"variable", ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"Ceiling", "[", "exponent", "]"}]}], "}"}]}], 
                  "]"}], ",", "exponent"}], "]"}], "\[Equal]", 
               "\[IndentingNewLine]", "           ", 
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{
                 RowBox[{"Series", "[", 
                  RowBox[{"residual", ",", 
                   RowBox[{"{", 
                    RowBox[{"variable", ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"Ceiling", "[", "exponent", "]"}]}], "}"}]}], 
                  "]"}], ",", "    ", "exponent"}], "]"}]}], ",", 
              "coefficient"}], "]"}], "]"}], "]"}], "*", 
          "\[IndentingNewLine]", "  ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "variable"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", "variable"}], ")"}]}], ")"}], "^", 
           "exponent"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"answer", " ", "+=", " ", "term"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"residual", " ", "-=", " ", "term"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "exponent", ",", " ", "minExponent", ",", " ", "maxExponent"}], 
        "}"}]}], "]"}], ";", "\[IndentingNewLine]", "answer"}]}], 
   "]"}]}]], "Input"],

Cell["Here is an example of its use", "Text",
 CellChangeTimes->{{3.5396201587386*^9, 3.5396201671782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeTermApproxIntegrand", " ", "=", 
  RowBox[{"SeriesInHalfIntegerPowersOf1MinusVarSquared", " ", "[", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["2", "\[Pi]"], 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "t"}], "2"], "]"}]}]}]]], ",", " ", "t", ",", 
    " ", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
    RowBox[{"3", "/", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.539618536635*^9, 3.5396186083482*^9}, {
  3.5396201711406*^9, 3.5396201752434*^9}, {3.5396203740966*^9, 
  3.539620394127*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SqrtBox[
    FractionBox["2", "3"]], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "t"}], ")"}]}]]], "-", 
  FractionBox[
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "t"}], ")"}]}]], 
   RowBox[{"12", " ", 
    SqrtBox["6"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "21"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t"}], ")"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{"576", " ", 
    SqrtBox["6"]}]]}]], "Output",
 CellChangeTimes->{3.5396203341762*^9, 3.5396203960146*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "\[LessEqual]", "x", "\[LessEqual]", "1"}], ",", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"threeTermApproxIntegrand", ",", " ", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "x"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5396204036429996`*^9, 3.5396204729538*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"21", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["1", 
            SuperscriptBox["x", "2"]]}]], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "297"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}]]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8961", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      RowBox[{"ArcSin", "[", "x", "]"}]}]}], 
    RowBox[{"4608", " ", 
     SqrtBox["6"]}]], ",", 
   RowBox[{"0", "\[LessEqual]", "x", "<", "1"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.5396204535162*^9, 3.5396204813466*^9}}]
}, Open  ]],

Cell["\<\
The above approximation is actually appropriate for -1 <= x <= 1.\
\>", "Text",
 CellChangeTimes->{{3.5396208913803997`*^9, 3.5396209510972*^9}}]
},
WindowSize->{707, 549},
WindowMargins->{{Automatic, 108}, {Automatic, 45}},
FrontEndVersion->"8.0 for Microsoft Windows (32-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 997, 26, 73, "Text"],
Cell[1557, 48, 2768, 67, 352, "Input"],
Cell[4328, 117, 107, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[4460, 122, 801, 23, 126, "Input"],
Cell[5264, 147, 963, 37, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6264, 189, 384, 9, 31, "Input"],
Cell[6651, 200, 1187, 37, 106, "Output"]
}, Open  ]],
Cell[7853, 240, 155, 3, 29, "Text"]
}
]
*)

(* End of internal cache information *)


